An Introduction to Probabilistic Programming

This book is a graduate-level introduction to probabilistic programming. It not only provides a thorough background for anyone wishing to use a probabilistic programming system, but also introduces the techniques needed to design and build these systems. It is aimed at people who have an undergraduate-level understanding of either or, ideally, both probabilistic machine learning and programming languages. We start with a discussion of model-based reasoning and explain why conditioning is a foundational computation central to the fields of probabilistic machine learning and artificial intelligence. We then introduce a first-order probabilistic programming language (PPL) whose programs correspond to graphical models with a known, finite, set of random variables. In the context of this PPL we introduce fundamental inference algorithms and describe how they can be implemented. We then turn to higher-order probabilistic programming languages. Programs in such languages can define models with dynamic computation graphs, which may not instantiate the same set of random variables in each execution. Inference requires methods that generate samples by repeatedly evaluating the program. Foundational algorithms for this kind of language are discussed in the context of an interface between program executions and an inference controller. Finally we consider the intersection of probabilistic and differentiable programming. We begin with a discussion of automatic differentiation, and how it can be used to implement efficient inference methods based on Hamiltonian Monte Carlo. We then discuss gradient-based maximum likelihood estimation in programs that are parameterized using neural networks, how to amortize inference using by learning neural approximations to the program posterior, and how language features impact the design of deep probabilistic programming systems.

==> code/kl-divergences-figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Make plots comparing two KL divergences"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import torch.distributions as dist\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## One dimension, multimodal"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "p_z = dist.OneHotCategorical(probs=torch.tensor([0.8, 0.2]))\n",
    "p_x = dist.Normal(torch.tensor([-1., 1.]), torch.tensor([0.7, 0.1]))\n",
    "\n",
    "def mixture_sample(shape):\n",
    "    return (p_x.sample(shape) * p_z.sample(shape)).sum(-1)\n",
    "\n",
    "def mixture_log_prob(x):\n",
    "    z = torch.eye(2)\n",
    "    return (p_z.log_prob(z).exp() * p_x.log_prob(x.unsqueeze(1)).exp()).sum(-1).log()\n",
    "\n",
    "def forward_KL(q_x, n_samples):\n",
    "    # stratified sample, otherwise variance is very high\n",
    "    tmp = torch.linspace(0, 1, n_samples+1)\n",
    "    gap = tmp[-1] - tmp[-2]\n",
    "    tmp = tmp[:-1] + torch.rand(1)*gap\n",
    "    x = q_x.icdf(tmp[:,None,None])\n",
    "    return q_x.log_prob(x) - mixture_log_prob(x.reshape(-1)).reshape(x.shape)\n",
    "\n",
    "def reverse_KL(q_x, n_samples):\n",
    "    x = mixture_sample((n_samples,))[:,None,None]\n",
    "    return mixture_log_prob(x.reshape(-1)).reshape(x.shape) - q_x.log_prob(x)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWgAAAEYCAYAAABxx2wUAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy8QZhcZAAAepUlEQVR4nO3de7BcZZ3u8e9DEhKEaGKCioAQDxluMgRIAV4OYrwBehId0YnjBRwcxCuW58wIxyoGsTwznpoa1GEEI6igHkCjjFFB5ZYBpiSYYBIgBBIQCmIgELljgkl+54+1Nqx0dl/23r2637X6+VR1pXtd31698+x3/9Z6VysiMDOz9OzU7waYmdnwHNBmZolyQJuZJcoBbWaWKAe0mVmiHNBmZolyQJuZJcoBbWaWKAe0JUPSP0n6bIfLni3p7BFs+xZJB4+6cWZ94IC2rpI0VVJI2id/LUnnSLpP0ux83p7DrLc78GHgmyU17V+Ac0ratlkpHNDWbbOAxyLifkm7AguBOcCRwBTgkYhYN8x6JwNXRsSfSmrXIuBNkl5R0vbNus4Bbd02C1gu6VXATcATwJyI2JDPW9FkveOB/yxOkLSTpDMlbZD0iKRPSHou723TsOwHJP1G0uWS1kt6QNLxQ/MjYhOwDHh7d96mWfkc0NZthwETgJuB70XE30bEc/m8WcDyJusdAtzVMO0s4J3AXwL7kZVA/hgRjzRZfxZwObAn8DXggoZl7gQOHdG7MesjB7R12yzgYGBlRPzrMPOaBfQU4KmhF3kv+XPAByLioYh4AvgFcFuT9Q8Bzo2In0TENuAS4FWSJhWWeSrfj1klOKCtayRNBA4E3gMcWLwiIw/K/YHfNVn9MWBy4fWbgTsj4r7CtGm0DuiFhdcvA57OSxtDJgOPt38nZmlwQFs3vQbYCtwIvBv4kqQ5hXl/ZscyxpCVwF8UXk8Hni9lSBoPzAVub1xR0hRg7+LywInAVQ2LHkjzGrhZchzQ1k2HAbdHxJaIuBX4JPBDSfuSlTdWARMkTcofEwvrXgm8sfB6NfA6STMkTQXOB2YwfA/6ELJfDH8jabykdwCfAM4eWiDvwR8BXN2Vd2rWA+P73QCrle1qzBFxiaTZwE+BW8kCsngZ3b3Af8ufX0J29ccuEfGniLhG0o/IerwPAecB24A7htnvIcAPgNeSlUruAt4VEasKy/wPYHFE/GHsb9OsN+SvvLJUSPo/wIaI+Oow894G/HtEzMxfnw0QEWdLOh+4OyLObbHtJcApEbFDicQsVe5BWzIi4n+3mH0grU8Q/rTNto8abbvM+qXUGnQ+vPc2ScslLS1zX1Z7B7L9CcLF+QOyE5Cre9wes+1IOl3S7ZLuGO6eMvltD74uaa2klZIOb7vNMkscku4DZkfEo6XtxMyszyS9BriM7JYGzwG/BE6LiLWFZU4APg2cABwFfK3dX3a+isPMbOwOBJZExLMRsYXstgV/1bDMPOCSyNwMTJG0R6uNll2DDuDXkgL4ZkQsaFxA0qnAqQA7jdv5iF0mv6zkJhnA1l363YI0bZtU/knzyRM3tV+oid0nPNV+IWDXnQ8Z9T6qYNmyZY9GxA73ZBmJ175xl3j8sW0dLbv6tufuAIof3IKGPLsd+LKkaWRXKp0ANJZ19wQeKLx+MJ+2vtl+yw7oN0TEOkkvA66WtDoibigukL/JBQC7Td07Zs05veQm2ZCNB43rdxOSs+mA0Ydnp46Zubb9Qk184uXXdbTcUfvU+5SPpPvHuo3HH9vGd3/2yo6WPXrf+zZFxOxm8yPiTklfAX4NPEN2uenWsbax1BLH0G0l8zuZXUFWn7FETFs15p8fM8tFxEURcUREHEN2Pf7dDYusIxvxOmSvfFpTpQW0pF0lTR56DryNYYbpWn85pM26I68UkN9q96+A/9ewyCLgw/nVHEcDT0RE0/IGlNuDfjlwk6QVwC3ALyLilyXuz0bJIf2CSasntV+oj77x8Jz2C1m//FjSKuBnwCcj4nFJp0k6LZ9/Jdno2bXAt8huR9BSaTXoiLgX33u3Mqat2uqadI/csGa/MdWhLU0R8d+HmXZB4XmQ3Z+mY77Mzp7nnrRZWhzQth2HtFk6HNBmDVKvQ9vgcEDbDtyLNkuDA9qG5ZA26z8HtDU1yCHtMoelwAFtLQ1ySJfphjX79bsJVgEOaGvLIW3WHw5o64hDOh2djCZccv+MHrTEyuaAto4NWki7Dm395oA2M0uUA9pGZNB60VXmMkf1OaBtxBzSZr3hgLZRcUiPnS+1s3Yc0DZqgxDSPlFo/eSAtjEZhJA26xcHtJlZohzQNmbuRZuVwwFtXVHnkHYd2vrFAW1dU+eQTo2/PHYwOKCtqxzSZt3jgDbrI18Lba04oK3r6tiLdh3a+sEBbaWoY0ib9ZoD2krjkDYbGwe0mVmiHNBWqjr1ol2Htl5zQFvp6hTSZsORtL+k5YXHk5I+27DMsZKeKCxzVrvtji+vyWYvmLZqKxsPGtfvZiTphjX7cczMtf1uho1BRNwFzAKQNA5YB1wxzKI3RsQ7O92ue9BmFeXRhMl6M3BPRNw/1g05oK1n6lDqcB3aOjAfuLTJvNdKWiHpKkkHt9uQSxzWUy51WCoe+fPkEfwV8u3pkpYWJiyIiAWNS0naGZgLnDnMRm4F9omIpyWdAPwHMLPVXh3Q1nMOaaugRyNidgfLHQ/cGhEPN86IiCcLz6+U9A1J0yPi0WYbc4nDzKx73k+T8oakV0hS/vxIsvzd2GpjDmjriyrXo12HtuFI2hV4K/CTwrTTJJ2WvzwRuF3SCuDrwPyIiFbbdInD+saljhf4Urvqi4hngGkN0y4oPD8POG8k2yy9By1pnKTfSfp52fsyM6uTXpQ4Tgfu7MF+rIKqXOowK1upAS1pL+AdwIVl7seqzSFtNryye9BfBf4B2Fbyfsx6KpUThR5NWG+lBbSkdwIbImJZm+VOlbRU0tItm58uqzmWOPeizXZUZg/69cBcSfcBlwFzJH2/caGIWBARsyNi9viJu5XYHEudQ9pse6UFdEScGRF7RcS+ZGPTr4uID5a1P7Oq8xfIWiMPVLGkVKkXnUod2uqrJwNVImIxsLgX+zIzqwv3oC05VepFm5XJAW1JckibOaDNzJLlgLZkVaEX7ROFViYHtJlZohzQlrQq9KK7aTTXQrca7r3k/hljaY71mQPakjdoIW02xAFtNkauQ1tZHNBWCe5F2yByQJuZJcoBbZXhXrQNGge0VUqqIe06tJXBAW2WGN921IY4oK1yUu1Fm3WbA9rMLFEOaKsk96K35y+PrScHtFmX+EShdZsD2irLvWirOwe0mVmiHNBWaXXtRftSu+qRNEXSQkmrJd0p6bUN8yXp65LWSlop6fB22+zJl8aamQ2ArwG/jIgTJe0MvKhh/vHAzPxxFHB+/m9T7kFb5aXUi/aJwsEk6SXAMcBFABHxXEQ83rDYPOCSyNwMTJG0R6vtugdtZgPpqc2TRlJKmi5paeH1gohYUHg9A3gE+I6kQ4FlwOkR8UxhmT2BBwqvH8ynrW+2U/egrRZS6kVbLT0aEbMLjwUN88cDhwPnR8RhwDPAGWPdqQParCY8WKWvHgQejIgl+euFZIFdtA7Yu/B6r3xaUw5oq41UetGuQw+eiHgIeEDS/vmkNwOrGhZbBHw4v5rjaOCJiGha3gDXoM2SdcOa/Thm5tp+N8M692ngB/kVHPcCH5F0GkBEXABcCZwArAWeBT7SboMOaKuVaau2svGgcf1uhg2giFgOzG6YfEFhfgCfHMk2XeIwM0uUA9pqJ5VatNlYOaDNSuAThdYNDmirJfeirQ4c0GZmiXJAW225F21V54A2K0k36tAjve2oRxPWiwPaas29aKsyB7SZWaJKC2hJkyTdImmFpDskfbGsfZm14l60VVWZQ703A3Mi4mlJE4CbJF2V36jazMzaKK0HnX9rwNP5ywn5I8ran1kr/epFpzBgZcn9M/rdBBulUmvQksZJWg5sAK4u3Cu1uMypkpZKWrpl89M7bsTMbECVGtARsTUiZpHdmPpISa8ZZpkFQ99SMH7ibmU2xwZcVWvR/obvwdWTqzjyL0+8HjiuF/szM6uDMq/i2F3SlPz5LsBbgdVl7c/MrG46CmhJn5O05wi3vQdwvaSVwG/JatA/H2kDzbqpH2WOXp8o9GjC+uj0MrvJwK8l/RG4HPhRRDzcaoWIWAkcNsb2mZkNrI560BHxxYg4mOzrWvYA/lPSNaW2zKwkVT1ZaINnpDXoDcBDwEbgZd1vjpmZDem0Bv0JSYuBa4FpwN9FxF+W2TCzMvW6Fz3WOrQvtRtMndag9wY+m39rrZmZ9UCnNegzgd0kfQSev4TO40fNzErUaYnjH4HPA2fmkyYA3y+rUWa94JOFlrpOTxK+G5gLPAMQEX8gu/TOzMxK0mlAPxcRQX43Okm7ltcks97pZS+6lwNWPFilHjoN6B9K+iYwRdLfAdcA3yqvWWZm1ulJwn8BFgI/BvYHzoqIfyuzYWa2PV9ql7b89sq/k7TDLS0knSzpEUnL88dHO9lmx9+oEhFXA1ePoL1mlTBt1VY2HjSu382w6jsduBN4cZP5l0fEp0aywZY9aElPSXqy2WMkOzIzqytJewHvAC7s5nZbBnRETI6IFwNfA84A9iS7+f7nga92syFm/dSrk4UpfAWWjcr0oW9+yh+nNsz/KvAPwLYW23iPpJWSFkrau5OddlrimBsRhxZeny9pBXBWh+ubmSVlp00ayS/MRyNi9nAzJL0T2BARyyQd22T9nwGXRsRmSR8DLgbaXmrT6VUcz0j6QF4E30nSB8iviTarCw9csVF6PTBX0n3AZcAcSdsN5IuIjRGxOX95IXBEJxvuNKD/Bngf8HD+eG8+zcxsoEXEmRGxV0TsC8wHrouIDxaXkbRH4eVcspOJbXV6md19ETEvIqZHxO4R8a6IuK+z5ptZt4zkUjsPVukvSedImpu//IykO/LS8GeAkzvZRssatKR/Ix89OJyI+EyHbTWrhF5ccjdp9SQ2HbCp1H1Yf0TEYmBx/vyswvQzeeFeRh1r14NeCiwDJgGHA2vyxyxg55HuzMz6Y8n9vvlkFbXsQUfExQCSPg68ISK25K8vAG4sv3lmveeBK5aKTk8STmX70TG75dPMrCLci66eTq+D/mfgd5KuBwQcA3yxtFaZ1Zzr0NaJjgI6Ir4j6SrgqHzS5yPiofKaZdZfLnNYCjr9RpVrI+KhiPhp/nhI0rVlN87MduS72g2OdpfZTQJeRDYOfSpZeQOyevSeJbfNzGygtetBf4zsMrsD8n+XkV1691PA94O2WqvD0G8PVqm2dnez+1pEzAC+DMzKn38HuBf4TQ/aZ1ZbvrOdtdPpZXYnRsSTkt5AdgemC4Hzy2uWWRrq0Iu26uo0oId+St8BfCsifoFHEpqZlarTgF6Xf2nsXwNXSpo4gnXNrMt8Jcdg6DRk3wf8Cnh7RDwOvBT4+9JaZZYQlzmsXzodqPIs8JPC6/XA+rIaZTYoPKLQWnGZwswsUQ5osw64zGH94IA2qzkPVqkuB7RZh8rqRXvAijVTWkBL2lvS9ZJW5d/FdXpZ+zIbRL7Urv46vR/0aGwB/mdE3CppMrBM0tURsarEfZqZ1UZpPeiIWB8Rt+bPnyL7mnHfAc8qzScLrZd6UoOWtC9wGLBkmHmnSloqaemWzU/3ojlmZpVQZokDAEm7AT8GPhsRTzbOj4gFwAKA3abuHWW3x14wedm6Ea/z1BH+I6gMHrBiwyk1oCVNIAvnH0TET9otb+UbTSi3Wn8QA9tfh2W9UuZVHAIuAu6MiH8taz/WmcnL1o05nFttt4xtW/cMXQvtb/auljJr0K8HPgTMkbQ8f5xQ4v5sGL0Mz0EK6lROFvpSu3orrcQRETfxwncYWh/0KyyH9juI5Q+zbvJIwhpKpSebSjuqwiMKq0vSJEm3SFqRD8z74jDLTJR0uaS1kpbkV7e15ICumRQDsa5BnUqZw5KwGZgTEYcCs4DjJB3dsMwpwGMRsR9wLvCVdht1QNdI6iFY16A2i8zQQI4J+aPxsuF5wMX584XAm/OLKZpyQNdElYKvSm01y00fGlCXP05tXEDSOEnLgQ3A1RHRODBvT+ABgIjYAjwBTGu109IHqlj5qhh4dTmRmMI10Tes2Y9jZq7taxuqaNyfRlSmejQiZrdaICK2ArMkTQGukPSaiLh9LG10D9r6qoq/XMrkE4XVl39v6/XAcQ2z1gF7A0gaD7wE2NhqWw7oiqtDwLk23Ru+cX95JO2e95yRtAvwVmB1w2KLgJPy5ycC10VEy9tbOKArrG6hVtX346s5DNgDuF7SSuC3ZDXon0s6R9LcfJmLgGmS1gKfA85ot1HXoCuqqmHWzuRl6ypfl7bBExErye7Y2Tj9rMLzTcB7R7Jd96AtOXX95dMp16FtiAO6ggYhwKpWl3aZw8rggK6YKoVWNwza+x2tTm+a5BOF1eKAtuQ5pG1QOaArZJCDqgrv3WUO6zYHdEVUIaDKNkjHoMwThb5pf3U4oK1SUg9p96KtmxzQFZB6KPWaj4cNCgd04hxGw/Nx2ZG//qp+HNBWWamGdLfKHB6wYg7ohKUaQCnxMbI6c0Bb5Tmkra4c0Ily6IxMascr5as5PJqwOhzQCUotbKrCx83qxgGdGIfM2NTt+I30RKGv5KgXB7RZSVIuc1g1OKATUrfeX7/4OFpdOKAT4VDpLh9PqwMHdAIcJuVI4bh2o8zhASuDywFttZZCSKfopFtO6XcTrAMO6D5zgJRv0I5xp1dy+Laj6XNA99GgBceg8tUcNloO6D5xOPeWj/eOPKIwfQ7oPnBY9EeVj7tPFA4mB3SPVTkk6qBfx99lDhuN8f1uwKBwMJvZSLkH3QMO57QMwufhe3LUQ2kBLenbkjZIur2sfVTBIIRBFfXjcxlrmcN16HS1yztJx0p6QtLy/HFWJ9stswf9XeC4EreftMnL1jmcE+fPx7rou7TPuxsjYlb+OKeTjZYW0BFxA/DHsrafMv/HNxssZeWda9Bd5F5z9fT68/LVHAPttZJWSLpK0sGdrND3qzgknQqcCjBxlyl9bs3oOJSrbfKydTx1xJ79bob12LhnnxvJ/93pkpYWXi+IiAUj2N2twD4R8bSkE4D/AGa2W6nvPeiIWBARsyNi9viJu/W7OSPmcLZeGsmJwk6u5PBNkzr26FBO5Y+RhDMR8WREPJ0/vxKYIGl6u/X63oOuIody/fSyFz1t1VY2HjSuJ/uyNEh6BfBwRISkI8k6xxvbrVdaQEu6FDiW7E+DB4F/jIiLytpfLziY682lDhut4fIOmAAQERcAJwIfl7QF+BMwPyKi3XZLC+iIeH9Z2+41B7OZtdIu7yLiPOC8kW637zXoVA1dkeFwHiy9+rzHcjWHB6wMDgd0A4ey1enz95DvavNJQur1H9LM6mNgA9qhbK304oShr+awdgaqxOG6so1Eyj8n3axD+1rodNW+B53yfzIzs1Zq24N2T9m6oeyfId+bw1qpVQ/agWy2oxvW7McxM9f2uxk2CpUPaIeylc0jDK1fKlni8Mk+67Uyf9ZGW+bwgJX6q0wP2mFsZoMm6YB2KFtKXOqwXkuuxOHyhQ2isq/maDfk+6RbTmHJ/TNKbYONXFIBPe7Z5/rdBLOWUus4uA5db0kFtFkVpBbSVl8OaLNE9HvQyjcentPX/duOHNBmo+BetPWCA9qs4lyHri8HtNkoldGLLrPM0epKjouPvIiLj6z0V4bWkgPazCxRDmizMXAt2srkgDYzS5QD2iwxo6lD+0RhPTmgzcao6mUOnxxMlwPabIC0uyeHpcUBbdYFVe9FW5oc0GYJ6vewb0uDA9psgLn+nDYHtFlN+EqO/pJ0nKS7JK2VdMYw8ydKujyfv0TSvu226YA2MxsjSeOAfweOBw4C3i/poIbFTgEei4j9gHOBr7TbbtJfeWVm5XBpo+uOBNZGxL0Aki4D5gGrCsvMA87Ony8EzpOkiIhmG1WLeT0n6Sngrj43YzrwaJ/bAGm0w214QQrtSKENkEY79o+IyWPZgKRfkr2XTkwCNhVeL4iIBYVtnQgcFxEfzV9/CDgqIj5VWOb2fJkH89f35Ms0PZap9aDviojZ/WyApKX9bkMq7XAb0mpHCm1IpR2Slo51GxFxXDfaUibXoM3Mxm4dsHfh9V75tGGXkTQeeAmwsdVGHdBmZmP3W2CmpBmSdgbmA4sallkEnJQ/PxG4rlX9GdIrcSxov0jpUmgDpNEOt+EFKbQjhTZAGu1IoQ3Pi4gtkj4F/AoYB3w7Iu6QdA6wNCIWARcB35O0FvgjWYi3lNRJQjMze4FLHGZmiXJAm5klqqcBLem9ku6QtE1S08t0mg2ZzAvwS/Lpl+fF+NG046WSrpa0Jv936jDLvEnS8sJjk6R35fO+K+n3hXmzymhDvtzWwn4WFab38ljMkvSb/LNbKemvC/NGfSzGMjRW0pn59LskvX3k77zjNnxO0qr8fV8raZ/CvGE/m5LacbKkRwr7+2hh3kn557dG0kmN63axDecW9n+3pMcL87pyLCR9W9IGZdcMDzdfkr6et3GlpMML87pyHJISET17AAcC+wOLgdlNlhkH3AO8GtgZWAEclM/7ITA/f34B8PFRtuP/Amfkz88AvtJm+ZeSFfVflL/+LnDiGI9FR20Anm4yvWfHAvgLYGb+/JXAemDKWI5Fq8+5sMwngAvy5/OBy/PnB+XLTwRm5NsZV1Ib3lT43D8+1IZWn01J7TgZOK/Jz+a9+b9T8+dTy2hDw/KfJjsR1u1jcQxwOHB7k/knAFcBAo4GlnTzOKT26GkPOiLujIh2IwWfHzIZEc8BlwHzJAmYQzZEEuBi4F2jbMq8fP1Ot3MicFVEPDvK/XWjDc/r9bGIiLsjYk3+/A/ABmD3Ue5vyLCfc4u2LQTenL/3ecBlEbE5In4PrM231/U2RMT1hc/9ZrLrW7utk2PRzNuBqyPijxHxGHA1MJoBGCNtw/uBS0exn5Yi4gayzlAz84BLInMzMEXSHnTvOCQlxRr0nsADhdcP5tOmAY9HxJaG6aPx8ohYnz9/CHh5m+Xns+MP45fzP7HOlTSxxDZMkrRU0s1DJRb6eCwkHUnWw7qnMHk0x6LZ5zzsMvl7fYLsvXeybrfaUHQKWe9tyHCfzWh02o735Md5oaShQRE9PxZ5mWcGcF1hcreORTvN2tmt45CUrl8HLeka4BXDzPpCRPy02/sbTTuKLyIiJDW/WUn22/kQsusbh5xJFmY7k12P+XngnJLasE9ErJP0auA6SbeRBVXHunwsvgecFBHb8skdHYuqk/RBYDbwxsLkHT6biLhn+C2M2c+ASyNis6SPkf1lMaekfbUzH1gYEcVvFejlsRgYXQ/oiHjLGDfRbMjkRrI/Z8bnvanhhlJ21A5JD0vaIyLW56GzoUV73gdcERF/Lmx7qMe5WdJ3gP9VVhsiYl3+772SFgOHAT+mx8dC0ouBX5D9or25sO2OjsUwRjI09kFtPzS2k3W71QYkvYXsl9kbI2Lz0PQmn81oQqltOyKiOCT4QrJzB0PrHtuw7uIy2lAwH/hkQ/u6dSzaadbObh2HpKRY4hh2yGRkZwKuJ6sHQzZkcrQ98uKQy3bb2aHWlgfZUC34XcCwZ5zH2gZJU4dKBpKmA68HVvX6WOSfwxVktb+FDfNGeyzGMjR2ETBf2VUeM4CZwC0d7ndEbZB0GPBNYG5EbChMH/azGUUbOm3HHoWXc4E78+e/At6Wt2cq8Da2/2uva23I23EA2Um43xSmdfNYtLMI+HB+NcfRwBN5J6FbxyEtvTwjCbybrDa0GXgY+FU+/ZXAlYXlTgDuJvsN/IXC9FeT/UdcC/wImDjKdkwDrgXWANcAL82nzwYuLCy3L9lv5p0a1r8OuI0sjL4P7FZGG4DX5ftZkf97Sj+OBfBB4M/A8sJj1liPxXCfM1l5ZG7+fFL+3tbm7/XVhXW/kK93F3D8GH4m27Xhmvxndeh9L2r32ZTUjn8C7sj3dz1wQGHdv82P0VrgI2W1IX99NvDPDet17ViQdYbW5z9vD5LV/U8DTsvni+zG+Pfk+5pdWLcrxyGlh4d6m5klKsUSh5mZ4YA2M0uWA9rMLFEOaDOzRDmgzcwS5YA2M0uUA9rMLFEOaOsZSftKWq3sHtJ3S/qBpLdI+q/8Hr5HStpV2T2Bb5H0O0nzCuveKOnW/PG6fPqxkhbnNxBanW9T/X2nZt3hgSrWM8puuL+W7D4Nd5ANL15BNlpsLvARsiHCqyLi+5KmkI0gPAwIYFtEbJI0k+zGQbMlHUs2PP1g4A/AfwF/HxE39fCtmZUitW/1tvr7fUTcBiDpDuDaiIj8Ln37kt3kZq6koZsuTQJeRRa+5yn7xpatZF8iMOSWiHgw3+byfDsOaKs8B7T12ubC822F19vIfh63Au+Jhi92kHQ22T0xDiUrzW1qss2t+OfaasI1aEvNr4BPD9WR87vJQXar0fWR3Yf6Q2Rf0WRWaw5oS82XgAnAyrwE8qV8+jeAkyStAA4AnulT+8x6xicJzcwS5R60mVmiHNBmZolyQJuZJcoBbWaWKAe0mVmiHNBmZolyQJuZJer/A3bglR/ioMGkAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "steps = 200\n",
    "mean = torch.linspace(-1, 1, steps)\n",
    "stddev = torch.linspace(np.log(0.2), np.log(5), steps).exp()\n",
    "mesh = torch.meshgrid(mean, stddev)\n",
    "q_x = dist.Normal(*mesh)\n",
    "\n",
    "kl_qp = forward_KL(q_x, 1000)\n",
    "plt.contourf(mean, stddev, kl_qp.mean(0))\n",
    "plt.xlabel('mean')\n",
    "plt.ylabel('stddev')\n",
    "plt.title(\"$KL(q\\|p)$\")\n",
    "plt.colorbar()\n",
    "\n",
    "plt.figure()\n",
    "kl_pq = reverse_KL(q_x, 1000)\n",
    "plt.contourf(mean, stddev, kl_pq.mean(0))\n",
    "plt.xlabel('mean')\n",
    "plt.ylabel('stddev')\n",
    "plt.title(\"$KL(p\\|q)$\")\n",
    "plt.colorbar();\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "best fit KL(q||p):  Normal(loc: -0.929648220539093, scale: 0.7782430052757263)\n",
      "best fit KL(p||q):  Normal(loc: -0.5778894424438477, scale: 1.0081204175949097)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "q_x_v1 = dist.Normal(*torch.stack(mesh).reshape(2, -1)[:,torch.argmin(kl_qp.mean(0))])\n",
    "print(\"best fit KL(q||p): \", q_x_v1);\n",
    "\n",
    "q_x_v2 = dist.Normal(*torch.stack(mesh).reshape(2, -1)[:,torch.argmin(kl_pq.mean(0))])\n",
    "print(\"best fit KL(p||q): \", q_x_v2);\n",
    "\n",
    "\n",
    "\n",
    "domain = torch.linspace(-4, 4, 500)\n",
    "with torch.no_grad():\n",
    "    plt.plot(domain, mixture_log_prob(domain).exp())\n",
    "    plt.plot(domain, q_x_v1.log_prob(domain).exp())\n",
    "    plt.title(\"$KL(q\\|p)$\")\n",
    "    plt.savefig(\"../figs/kl-qp-multimodal.pdf\")\n",
    "    \n",
    "    plt.figure()\n",
    "    plt.plot(domain, mixture_log_prob(domain).exp())\n",
    "    plt.plot(domain, q_x_v2.log_prob(domain).exp())\n",
    "    plt.title(\"$KL(p\\|q)$\")\n",
    "    plt.savefig(\"../figs/kl-pq-multimodal.pdf\");"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(tensor(-0.5867), tensor(0.9792))"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "samples = mixture_sample((1000,))\n",
    "samples.mean(), samples.std()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 2d gaussian with high correlation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "p_xy = dist.MultivariateNormal(torch.zeros(2), torch.tensor([[1.0, 0.95],[0.95, 1.0]]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "stddev = torch.linspace(1e-3, 2.0, 300)\n",
    "q_xy = dist.MultivariateNormal(torch.zeros(len(stddev),2), torch.eye(2).unsqueeze(0)*(stddev[:,None,None]**2))\n",
    "kl_mvn = dist.kl_divergence(q_xy, p_xy)\n",
    "kl_mvn_v2 = dist.kl_divergence(p_xy, q_xy)\n",
    "\n",
    "plt.ylabel(\"$KL(q\\|p)$\")\n",
    "plt.xlabel(\"Standard deviation\")\n",
    "plt.semilogy(stddev, kl_mvn);\n",
    "scale = stddev[kl_mvn.argmin(0)]\n",
    "q_xy = dist.MultivariateNormal(torch.zeros(2), torch.eye(2)*scale**2)\n",
    "\n",
    "plt.figure()\n",
    "plt.ylabel(\"$KL(p\\|q)$\")\n",
    "plt.xlabel(\"Standard deviation\")\n",
    "plt.semilogy(stddev, kl_mvn_v2);\n",
    "scale = stddev[kl_mvn_v2.argmin(0)]\n",
    "q_xy_v2 = dist.MultivariateNormal(torch.zeros(2), torch.eye(2)*scale**2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "domain = torch.linspace(-3, 3, 100)\n",
    "mesh = torch.meshgrid(domain, domain)\n",
    "plt.contour(domain, domain, p_xy.log_prob(torch.stack(mesh).T).exp(), cmap='Greys');\n",
    "plt.contour(domain, domain, q_xy.log_prob(torch.stack(mesh).T).exp(), cmap='Blues');\n",
    "plt.title(\"$KL(q\\|p)$\")\n",
    "plt.savefig(\"../figs/kl-qp-correlated.pdf\");\n",
    "plt.figure()\n",
    "plt.title(\"$KL(p\\|q)$\")\n",
    "plt.contour(domain, domain, p_xy.log_prob(torch.stack(mesh).T).exp(), cmap='Greys');\n",
    "plt.contour(domain, domain, q_xy_v2.log_prob(torch.stack(mesh).T).exp(), cmap='Greens');\n",
    "plt.savefig(\"../figs/kl-pq-correlated.pdf\");"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

